Searching a Database of Source Codes Using Contextualized Code Search

Consider the case where a programmer has written some part of a program, but has left part of the program (such as a method or a function body) incomplete. The goal is to use the context surrounding the missing code to automatically 'figure out' which of the codes in the database would be useful to the programmer in order to help complete the missing code. The search is 'contextualized' in the sense that the search engine should use clues in the partially-completed code to figure out which database code is most useful. The user should not be required to formulate an explicit query. We cast contextualized code search as a learning problem, where the goal is to learn a distribution function computing the likelihood that each database code completes the program, and propose a neural model for predicting which database code is likely to be most useful. Because it will be prohibitively expensive to apply a neural model to each code in a database of millions or billions of codes at search time, one of our key technical concerns is ensuring a speedy search. We address this by learning a 'reverse encoder' that can be used to reduce the problem of evaluating each database code to computing a convolution of two normal distributions.

==> Experiment/automated_experiment/automated_plotter.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patheffects as pe


def first_hit_plot(ind, values, inp_label, colors, ignore_javadoc=False, file_name='temp.png'):

    length = len(colors)


    for i in range(int(ignore_javadoc), length):
        percentage_values = [val*100 for val in values[i]]
        plt.plot(ind, percentage_values, color=colors[i], marker='8', linewidth=3, markersize=6, label=inp_label[i])

    plt.ylabel('Cumulative Percentage of Hits')

    max_val = max( [values[i][-1]*100 for i in range(int(ignore_javadoc), length)] )

    plt.ylim(0,max_val+5)

    plt.xlim(0.8,10.2)
    plt.xlabel('Rank')
    plt.grid(True)
    #plt.show()
    plt.savefig(file_name)


def precision_plot(values, inp_label, colors, ignore_javadoc=False, file_name='temp.png'):

    length = len(colors)
    percentage_values = [val*100 for val in values[int(ignore_javadoc):]]
    inp_label = inp_label[int(ignore_javadoc):]
    colors = colors[int(ignore_javadoc):]
    
    x_indexes = [i for i in range(len(colors))]
    #plt.bar(list(range(len(colors))), percentage_values) #, color=colors,  linewidth=2)
    plt.bar(x_indexes, percentage_values, color=colors,  linewidth=2, edgecolor='k')

    plt.ylabel('Percentage')

    
    max_val = max( percentage_values )
    range_ = max( percentage_values ) - 0
    excess = 5/100 * range_

    plt.ylim(0,max_val+excess)

    #plt.xlim(0.8,10.2)
    #plt.xlabel('Rank')

    plt.grid(True, zorder=0)
    plt.xticks(x_indexes, inp_label, rotation=45, ha='right', rotation_mode="anchor")
    #plt.grid(True, zorder=0)
    plt.tight_layout()
    #plt.show()
    plt.savefig(file_name)




def experimental_plot(ind, values_first_hit, values_precision, inp_label, colors, ignore_javadoc=False, file_name='temp.png'):

    #fig = plt.figure()
    ax = plt.subplot(111)

    length = len(colors)
    percentage_values_first_hit = [[val*100 for val in val_array] for val_array in values_first_hit[int(ignore_javadoc):] ]
    percentage_values_precision = [val*100 for val in values_precision[int(ignore_javadoc):]]
    inp_label = inp_label[int(ignore_javadoc):]
    colors = colors[int(ignore_javadoc):]
    
    length = len(colors)

    ind = range(11)
    
    for i in range(length):
        percentage_values_first_hit[i].insert(0, 0.)
        plt.plot(ind, percentage_values_first_hit[i], color=colors[i], marker='x', linewidth=3, markersize=4, label=inp_label[i], path_effects=[pe.Stroke(linewidth=3.1, foreground='k'), pe.Normal()] )

    plt.ylabel('Cumulative Percentage of First-Hit')


    #plt.ylim(0,max_val+5)

    #plt.xlim(0.8,10.2)
    plt.xlabel('Rank')
    plt.grid(True)

    x_indexes = np.linspace(1,10,len(colors)) 
    #x_indexes = [2*i for i in range(len(colors))]
    plt.bar(x_indexes, percentage_values_precision, color=colors,  linewidth=2, edgecolor='k')

    plt.ylabel('Percentage')

    box = ax.get_position()
    ax.set_position([box.x0, box.y0 + box.height * 0.1,
                 box.width, box.height * 0.9])

    # Put a legend below current axis
    ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.12),
          fancybox=True, shadow=True, ncol=3)

    #ax.set_zorder(axes2.get_zorder()+1)
    #ax.patch.set_visible(False)
    #plt.show()
    plt.savefig(file_name)
    plt.close()
    return


==> Experiment/automated_experiment/read_and_plot.py <==
from automated_plotter import first_hit_plot, precision_plot, experimental_plot

def read_file(filename):
    with open(filename) as f:
        content = f.readlines()
    # you may also want to remove whitespace characters like `\n` at the end of each line
    content = [x.strip() for x in content] 
    return content

def analyze_lines(filename):
    content = read_file(filename)
    expNumber = None
    mode_dict = {1:'First Hits', 2:'Precision', 3:'Distance'}
    inner_mode_dict = {1:'API', 2:'Seq', 3:'AST',4:'Exact'}
    mode = None

    allData = [] # first index is expNumber  
 
    for line in content:
        if 'Load Embedding for ExpNumber' in line:
            expNumber = int(line.split(' ')[-1])
            assert len(allData) == expNumber
            allData.append(dict())
        
        if 'First Hit' in line:
            mode = 'First_Hit'
        elif 'Precison' in line or 'Precsn' in line:
            mode = 'Precision'
        elif 'Distance' in line:
            mode = 'Distance'
        else:
            mode = 'None'
        
        if 'API' in line:
            mode += '_API'
        elif 'Seq' in line:
            mode += '_Seq'
        elif 'AST' in line:
            mode += '_AST'
        elif 'Exact' in line or 'Body' in line:
            mode += '_Exact'
       
        if 'Searched' in line and 'Hit_Pts' in line:
            data = line.split(' ')[-1].split(',')[-10:]
            data = [float(d) for d in data]
            allData[expNumber][mode] = data

    return allData
  


def extract_key(allData, key):
    return_array = []
    for expNumber, expData in enumerate(allData):
        data = expData[key]
        return_array.append(data)
    return return_array


def extract_last_key(allData, key):
    return_array = []
    for expNumber, expData in enumerate(allData):
        data = expData[key][-1]
        return_array.append(data)
    return return_array


def get_all_data(filename):
    allData = analyze_lines(filename)

    api_first_hit = extract_key(allData, 'First_Hit_API')
    seq_first_hit = extract_key(allData, 'First_Hit_Seq')
    ast_first_hit = extract_key(allData, 'First_Hit_AST')
    exact_first_hit = extract_key(allData, 'First_Hit_Exact')
    
    api_precision = extract_last_key(allData, 'Precision_API')
    seq_precision = extract_last_key(allData, 'Precision_Seq')
    ast_precision = extract_last_key(allData, 'Precision_AST')
    exact_precision = extract_last_key(allData, 'Precision_Exact')
    return api_first_hit, seq_first_hit, ast_first_hit, exact_first_hit, api_precision, seq_precision, ast_precision, exact_precision






#filename = 'data/nohup_orig.biggggg.allQueries.out'
filename = 'data/nohup.big.new_ast.out' #nohup_orig.biggggg.allQueries.out'
api_first_hit, seq_first_hit, ast_first_hit, exact_first_hit, api_precision, seq_precision, ast_precision, exact_precision= get_all_data(filename)
colors = ['lime', 'orange', 'grey', 'yellow', 'cyan', 'limegreen', 'darkblue']


indexes = list(range(1,11))
labels = ['Only Javadoc', 'Only Surr. Ev.', '+JavaDoc', '+Method Headers', '+Keywords', '+APIs/Types', '+Seq of APIs']

#first_hit_plot(indexes, api_first_hit, labels, colors, ignore_javadoc=True, file_name='plots/api_first_hit.png')
#first_hit_plot(indexes, seq_first_hit, labels, colors, ignore_javadoc=True, file_name='plots/seq_first_hit.png')
#first_hit_plot(indexes, ast_first_hit, labels, colors, ignore_javadoc=True, file_name='plots/ast_first_hit.png')
#first_hit_plot(indexes, exact_first_hit, labels, colors, ignore_javadoc=True, file_name='plots/exact_first_hit.png')
#
#precision_plot(api_precision, labels, colors, ignore_javadoc=True, file_name='plots/api_precision.png')
#precision_plot(seq_precision, labels, colors, ignore_javadoc=True, file_name='plots/seq_precision.png')
#precision_plot(ast_precision, labels, colors, ignore_javadoc=True, file_name='plots/ast_precision.png')
#precision_plot(exact_precision, labels, colors, ignore_javadoc=True, file_name='plots/exact_precision.png')


experimental_plot(indexes, api_first_hit, api_precision, labels, colors, ignore_javadoc=True, file_name='plots/api_hit_and_prec.png')
experimental_plot(indexes, seq_first_hit, seq_precision, labels, colors, ignore_javadoc=True, file_name='plots/seq_hit_and_prec.png')
experimental_plot(indexes, ast_first_hit, ast_precision, labels, colors, ignore_javadoc=True, file_name='plots/ast_hit_and_prec.png')
experimental_plot(indexes, exact_first_hit, exact_precision, labels, colors, ignore_javadoc=True, file_name='plots/exact_hit_and_prec.png')

